Sections and Constant Fields of Postcritically Finite Rational Maps

We relate the constant fields of generic preimage towers to two invariants of geometric monodromy. Bounded section indices characterize branching of the closed action and imply a finite constant extension. Unbounded finite-level abelianization orders force an infinite cyclotomic subextension. For a quadratic rational map with hyperbolic orbifold, we compute the section indices and abelianizations at every sufficiently large level and obtain an infinite real cyclotomic subextension. We also give a branching criterion for quadratic maps with neither critical point periodic and formulate three conjectures about the discrete action, the constants, and the case of bounded abelianizations with unbounded section indices.

==> anc/README.txt <==
# Data extracts for the PCF survey

The first CSV gives the 97 displayed coordinate records in ADD's constant-tower study, revision `IMG-ADD-ALL97-RESULTS-20261113-v1`. It records the classifications in that release. Eleven rows were updated with reported internal review, and 86 retain their baseline study classifications. Distinct rows can describe conjugate maps.

The second CSV gives the 15 specified stored tree actions in the separate ADD release `IMG-KH15-20261122-v1`. Each bound has the form I_n <= q for n >= 1. An empty maximum level means that the bound holds at every level from the minimum. Extending a claim from a stored action to a geometric IMG requires identification of the action. The bound can exceed the exact index.

The extracts were generated from the deployed ADD data. The 97 JSON records agree in full with the study records embedded in the ADD SQLite database. The bound rows match the 15 released IDs and the released bound revision.

| Input snapshot | SHA-256 |
| --- | --- |
| `constant-towers.json` | `1a55bf8e5336e2c1e7168b6994fa0d5e9a5a383322cc5a1b64c799da2de7515e` |
| `add.sqlite3` | `ce080efa7e5b6bd54fa24d3d6d2af7b7a97c0e118f28574765b39122f3356ab4` |

[ADD catalogue](https://waynepeng.math.ncu.edu.tw/add/) · [Constant-tower study](https://waynepeng.math.ncu.edu.tw/add/studies/constant-towers/) · [Action and bound records](https://waynepeng.math.ncu.edu.tw/api/add/research/global-groups)


==> anc/add-constant-tower-records.csv <==
map_id,displayed_formula,degree,orbifold_type,orbifold_signature,infinite_weight_count,constant_tower_classification,updated_in_study_revision,study_revision
map-9476bb8a8987d614,z**2 - 2,2,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e7c2eaad53074e39,z**2 - 1,2,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-f114722159fe1ad4,1/(2*(z**2 - 2*z + 1)),2,hyperbolic,2 4 4 4,0,FINITE_NONTRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-96f38005aa326cfb,1/(z**2 - 2*z + 1),2,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-6b17ec01bf96b191,-1/(4*(z**2 - z)),2,hyperbolic,2 infinity infinity,2,INFINITE,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-5d7d002418b49967,-4/(9*(z**2 - 4*z/3)),2,hyperbolic,2 2 infinity infinity,2,FINITE_NONTRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-8406309aacca3332,2/(z**2 - 2*z + 1),2,parabolic,2 4 4,0,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-36fd94487ca299eb,(-z - 1/2)/(z**2 - 2*z),2,hyperbolic,2 2 2 2 2,0,FINITE_NONTRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-91c266699ad76696,-z/(z**2 - 2*z + 1/2),2,parabolic,2 2 2 2,0,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-5d70d9868a933e59,(-3*z**2/4 + z - 1/4)/(z - 1/4),2,hyperbolic,2 2 infinity infinity,2,INFINITE,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-8a56505d8ed6d297,(z**2/2 + 1)/z,2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-c79f72f5695cfe22,(z**2/2 + 1/2)/z,2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-c0a7af3fdd0aabd2,(z**2/2 - 3/2)/z,2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-b344654d63ea31bb,(z**2/2 - 1/2)/z,2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-5e00ca7a7ad70b79,z**(-2),2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-1c27e0071bf18601,2/z**2,2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-de0c7b7ce38cf968,(-z**2 + 2*z + 1)/(z**2 + 2*z - 1),2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-27150c999a6c593c,(-z**2/2 + z)/(z - 1/2),2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-963f8b399a9751b0,(2*z - 1)/(z**2 - 1),2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9cb6a8d93169348d,(z**2 - 4*z + 2)/(z**2 - 2*z + 2),2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9d911cbc3413639c,-4*z/(z**2 + 2),2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-886b454aa98d7cd2,z**3,3,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-90bcf0b5447a6670,1 - z**3,3,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e78fd850b03aa143,-2*z**3 + 3*z**2 + 1/2,3,hyperbolic,infinity infinity infinity infinity,4,FINITE_NONTRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9330464f9918b46c,-2*z**3 + 3*z**2,3,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-8201999c6f2f21c0,-z**3 + 3*z**2/2 - 1,3,hyperbolic,2 2 2 infinity,1,TRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-aee891d6bc0599b8,2*z**3 - 3*z**2 + 1,3,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-197433f4a61d7475,2*z**3 - 3*z**2 + 1/2,3,hyperbolic,2 infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-8fbf44a2ca7951b3,z**3 - 3*z**2/2,3,hyperbolic,2 infinity infinity,2,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-33c91693f359d1b1,-3*z**3 + 9*z**2/2,3,hyperbolic,2 infinity infinity,2,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-a065b42c6716d5b6,-4*z**3 + 6*z**2 - 1/2,3,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-b00d6af02dbc3f33,4*z**3 - 6*z**2 + 3/2,3,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-c34a352d0863c742,3*z**3 - 9*z**2/2 + 1,3,hyperbolic,2 4 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-223891903d5ae14d,-z**3/4 + 3*z/2 + 2,3,hyperbolic,2 2 2 2 infinity,1,TRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e77e6775dad174c3,-z**3/28 - 3*z/4 + 7/2,3,hyperbolic,infinity infinity infinity infinity infinity,5,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-d6efa058c00cce5f,z**2,2,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-1556c084d7e87494,(z**2 - 2*z + 1)/(z**2 + 2*z + 1),2,hyperbolic,2 infinity infinity,2,INFINITE,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-747b5ed7ea2e4fbd,(-z**4/4 - z**2/2 - 1/4)/(z**3 - z),4,parabolic,2 2 2 2,0,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-7980af65e5afda51,-z**3 + 3*z**2/2 + 1,3,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-c3433b4d84319bda,-3*z**4 + 4*z**3,4,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e95c21e560d814fc,3*z**4 - 8*z**3 + 6*z**2,4,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-bbfc3c12d73fa4a5,-4*z**5 + 5*z**4,5,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-b0b992cfd32695f7,6*z**5 - 15*z**4 + 10*z**3,5,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-76ee764089635951,-4*z**5 + 15*z**4 - 20*z**3 + 10*z**2,5,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-34bbad18e1ee4988,-5*z**6 + 6*z**5,6,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-ef2846fbdbbdb3c5,10*z**6 - 24*z**5 + 15*z**4,6,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-25758caf6d00b153,-10*z**6 + 36*z**5 - 45*z**4 + 20*z**3,6,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9e85ba48c3482afe,5*z**6 - 24*z**5 + 45*z**4 - 40*z**3 + 15*z**2,6,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-1e7069a673f94027,-6*z**7 + 7*z**6,7,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-315cfd9e3ee3d014,15*z**7 - 35*z**6 + 21*z**5,7,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-2ceca70424a9f84a,-20*z**7 + 70*z**6 - 84*z**5 + 35*z**4,7,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-90e644669d7520d9,15*z**7 - 70*z**6 + 126*z**5 - 105*z**4 + 35*z**3,7,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-ea882426e8d6b8b5,-6*z**7 + 35*z**6 - 84*z**5 + 105*z**4 - 70*z**3 + 21*z**2,7,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-452fedc809e33846,-7*z**8 + 8*z**7,8,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-19f3cb7b34313d71,21*z**8 - 48*z**7 + 28*z**6,8,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-c554fd40c9e88262,-35*z**8 + 120*z**7 - 140*z**6 + 56*z**5,8,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-59184c514933add7,35*z**8 - 160*z**7 + 280*z**6 - 224*z**5 + 70*z**4,8,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-84c825121485ac39,-21*z**8 + 120*z**7 - 280*z**6 + 336*z**5 - 210*z**4 + 56*z**3,8,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9ead630d9c3872eb,7*z**8 - 48*z**7 + 140*z**6 - 224*z**5 + 210*z**4 - 112*z**3 + 28*z**2,8,hyperbolic,infinity infinity infinity,3,TRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-7a80556cb8b21de6,136*z**18 - 288*z**17 + 153*z**16,18,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-00623fd5e3e23f1b,-680*z**18 + 2160*z**17 - 2295*z**16 + 816*z**15,18,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-addbc7e5fcea981f,2380*z**18 - 10080*z**17 + 16065*z**16 - 11424*z**15 + 3060*z**14,18,hyperbolic,infinity infinity infinity,3,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-40f7953e4fab99cd,1 - z**4,4,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-94105f40b905162f,1 - 2*z**4,4,hyperbolic,4 4 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-b6c9d44ff84ac50e,1 - z**5,5,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-0ae86d968519fe57,1 - z**6,6,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-bab7aa6c2020dcd1,1 - 2*z**6,6,hyperbolic,6 6 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9c6081f9b2856c46,1 - z**7,7,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-cc1d645e79c5d37c,1 - z**8,8,hyperbolic,infinity infinity infinity,3,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-88959f2f012e84c8,1 - 2*z**8,8,hyperbolic,8 8 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e4df20edb57dd547,(z**6 - 9*z**4/4 + 135*z**2/64 - 27/32)/(z**6 - 9*z**4/4 + 81*z**2/64),6,hyperbolic,2 3 24,0,FINITE_NONTRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-5b4806c41094b31f,2*z**8/27 + 16*z**6/27 + 4*z**4/3 - 1,8,hyperbolic,4 12 infinity,1,FINITE_NONTRIVIAL,1,IMG-ADD-ALL97-RESULTS-20261113-v1
map-5db249d19543c15c,z**2 + I,2,hyperbolic,2 2 2 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-4bd44196e8b20d7e,z**2 - I,2,hyperbolic,2 2 2 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-91fa676f2bfd1135,(z**3 - 16/27)/z,3,hyperbolic,2 2 2 infinity,1,FINITE_NONTRIVIAL,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-be9c379f4fc42831,2 - z**2,2,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-8226fbfb573c9510,z**3 - 3*z,3,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-20798e112f258fbb,-z**3 + 3*z,3,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-8ed5763cba2d8af1,z**4,4,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-08f6bf64232ca1c9,z**4 - 4*z**2 + 2,4,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-d6af9ffd841f99d0,-z**4 + 4*z**2 - 2,4,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-7ad77a65632b337d,z**5,5,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-90a2df1a5e3d5ca7,z**5 - 5*z**3 + 5*z,5,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e78479a44c56f4ea,-z**5 + 5*z**3 - 5*z,5,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e8e3573aec7f1fd6,z**6,6,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-177c055b46a145f1,z**6 - 6*z**4 + 9*z**2 - 2,6,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-6e8cf0f7cfafdefb,-z**6 + 6*z**4 - 9*z**2 + 2,6,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-0ba5fdf4590ec130,z**7,7,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-1e3a9620bc89b35d,z**7 - 7*z**5 + 14*z**3 - 7*z,7,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-333956ecb13739eb,-z**7 + 7*z**5 - 14*z**3 + 7*z,7,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-ad594640df794992,z**8,8,parabolic,infinity infinity,2,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-6fb7b6ed86839610,z**8 - 8*z**6 + 20*z**4 - 16*z**2 + 2,8,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e50c9f3d372352a6,-z**8 + 8*z**6 - 20*z**4 + 16*z**2 - 2,8,parabolic,2 2 infinity,1,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-e95ef2e42834cd33,(z**4/4 + z**2/2 + 1/4)/(z**3 - z),4,parabolic,2 2 2 2,0,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-4b2fd5441669c678,"z**2 + CRootOf(c**3 + 2*c**2 + c + 1, 0)",2,hyperbolic,infinity infinity infinity infinity,4,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-da4e79d09612ef95,"z**2 + CRootOf(c**3 + 2*c**2 + c + 1, 2)",2,hyperbolic,infinity infinity infinity infinity,4,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1
map-9c8d94f9811988c2,"z**2 + CRootOf(c**3 + 2*c**2 + c + 1, 1)",2,hyperbolic,infinity infinity infinity infinity,4,INFINITE,0,IMG-ADD-ALL97-RESULTS-20261113-v1


==> anc/add-kh15-action-bounds.csv <==
map_id,displayed_formula,action_id,upper_bound_on_I_n,minimum_level,maximum_level,scope,release
map-f114722159fe1ad4,1/(2*(z**2 - 2*z + 1)),map-f114722159fe1ad4:reference:a65c5cacd9fd95b1,16,1,,specified stored tree action,IMG-KH15-20261122-v1
map-36fd94487ca299eb,(-z - 1/2)/(z**2 - 2*z),map-36fd94487ca299eb:reference:dfd2613460d28fd2,32,1,,specified stored tree action,IMG-KH15-20261122-v1
map-e78fd850b03aa143,-2*z**3 + 3*z**2 + 1/2,map-e78fd850b03aa143:reference:2e05d973fc3f9827,8,1,,specified stored tree action,IMG-KH15-20261122-v1
map-9330464f9918b46c,-2*z**3 + 3*z**2,map-9330464f9918b46c:reference:6924c14875075e1b,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-aee891d6bc0599b8,2*z**3 - 3*z**2 + 1,map-aee891d6bc0599b8:reference:5aabb9f300bf5806,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-197433f4a61d7475,2*z**3 - 3*z**2 + 1/2,map-197433f4a61d7475:reference:42ce5c9856298b1f,8,1,,specified stored tree action,IMG-KH15-20261122-v1
map-8fbf44a2ca7951b3,z**3 - 3*z**2/2,map-8fbf44a2ca7951b3:reference:9926b3e59fbc6ab4,8,1,,specified stored tree action,IMG-KH15-20261122-v1
map-7980af65e5afda51,-z**3 + 3*z**2/2 + 1,map-7980af65e5afda51:reference:96e417f36edf3397,8,1,,specified stored tree action,IMG-KH15-20261122-v1
map-c3433b4d84319bda,-3*z**4 + 4*z**3,map-c3433b4d84319bda:reference:d7124436c50df246,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-e95c21e560d814fc,3*z**4 - 8*z**3 + 6*z**2,map-e95c21e560d814fc:reference:0f7bbe024c945f8c,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-bbfc3c12d73fa4a5,-4*z**5 + 5*z**4,map-bbfc3c12d73fa4a5:reference:05e5ae38f4022b40,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-76ee764089635951,-4*z**5 + 15*z**4 - 20*z**3 + 10*z**2,map-76ee764089635951:reference:f78602b47d43d2d4,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-34bbad18e1ee4988,-5*z**6 + 6*z**5,map-34bbad18e1ee4988:reference:0b607e44902ecc6a,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-9e85ba48c3482afe,5*z**6 - 24*z**5 + 45*z**4 - 40*z**3 + 15*z**2,map-9e85ba48c3482afe:reference:6363d5c42371a29f,2,1,,specified stored tree action,IMG-KH15-20261122-v1
map-91fa676f2bfd1135,(z**3 - 16/27)/z,map-91fa676f2bfd1135:reference:1c5fbbceb6752ce8,32,1,,specified stored tree action,IMG-KH15-20261122-v1

